Basis Choices for Frequency Domain Statistical Independence Tests and Algorithms for Algebraic Relation Extraction

In this paper, we explore how different selections of basis functions impact the efficacy of frequency domain techniques in statistical independence tests, and study different algorithms for extracting low-dimensional algebraic relations from dependent data. We examine a range of complete orthonormal bases functions including the Legendre polynomials, Fourier series, Walsh functions, and standard and nonstandard Haar wavelet bases. We utilize fast transformation algorithms to efficiently transform physical domain data to frequency domain coefficients. The main focuses of this paper are the effectiveness of different basis selections in detecting data dependency using frequency domain data, e.g., whether varying basis choices significantly influence statistical power loss for small data with large noise; and on the stability of different optimization formulations for finding proper algebraic relations when data are dependent. We present numerical results to demonstrate the effectiveness of frequency domain-based statistical analysis methods and provide guidance for selecting the proper basis and algorithm to detect a particular type of relations.

==> Figures/Haarbasis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34026,        839]
NotebookOptionsPosition[     32195,        798]
NotebookOutlinePosition[     32593,        814]
CellTagsIndexPosition[     32550,        811]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WaveletPhi", "[", 
    RowBox[{
     RowBox[{"HaarWavelet", "[", "]"}], ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "x", "]"}], ",", 
      RowBox[{"HoldForm", "[", "y", "]"}]}], "}"}]}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844873199445606*^9, 3.8448732041235733`*^9}, {
  3.844873432115185*^9, 3.844873434515255*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"524aa242-69b3-4293-aec7-ef6328080a64"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0HtQEwQcB/Dp5BHkAsygDAGdMmhISVNAYAQiqDzHy0tgBCg6ayRxiAKO
ESBQigdMjoerJOZ4yHjIhWtB8mocjyAgyGADsYRgPMdDXisv7/f73f3ud59/
fr/ffU3CohjnthMIBO5//XIGXaf2q1TyRsKrki246iwuoUMjw93/nkKf8y5o
6RxEs/dp1uWL0Ny2cZ4VEy0gFQZGNsjAc/zX/uxOGAGXler3f9n8BGyfJKew
rYdw/2C69l7xALjVIHy0Vq0PvHRgRYfD6QHn2cZFhqZ1gDnmrVIP0zbw2zWp
YyXkx2DVHu+fci79AGaqr7qH3SwDV/A2J/vs0Wtk4g2XmVJwrjPpMcULLU0i
02Z1hODD696GCbklYLW5UgWv8FswgyPK1HBH0w1ZXgur34BjPk5qrhfzwSP9
FeUuDkXgqna1BKZLHvjB+Sibg/czwUoDvkDukQG26+jcla+8Ae60NJ/RdkoF
D823u4w/4oAvBJgaB2gkglfFKWtSv2tggxS6qHI2BiycKMowsY8GRxUof6Hs
jgJXUlkfKE9FgAunTnbWdgSDnyQ20jjbfMFWxiwHHtsRbK0oE3vlken/a45O
sWGRfU3PgP0zGymykfPgqcP/lO23iQUHeIuNK7hJ4Gnec4GWdg64ghhtTx+4
C7ZyDGrbWheC3RpVy5Vp1WBtf7l/7OcSMDWmqCEnpxlsLBgo4GZLwVLig+zi
zS6wPCL9okVaL/hhcIZ+sXM//j8gPOqr/B18Mpm00RX7B5h73Lk7zHIYPGrb
cLzpkQzsM1T+VmXhKNho76hu+tIYmHD9KNPVehzcfSG2dtedZ2DPnBbHRMVf
4LFBmnGnxXPwJ/dvqVMyJsDK21r0i12TYBsxr8pVewrMYmuaWUVMg0V2/EWi
QIH5TgYNR/vN4D3entax7bPgmhriLYYfOuXXqYDmEvT0CPPH+G60/3Sf0Ycr
6H3sMOrpDfTqlbh3q1/m8Kpk9Y337Ijo1hfqZlI1dIWtp8hXE50dz6PJtdDM
zf1Oy2+gTzhcknL10FROjefO3egXhI/Okt9B5+wIiWGQ0avh+rTeg+iQ5p4l
LzO0ebLzFY9D6CYV5ZqbNXphbZHj4I72ns/4yjwGTZLV3dvegiYkcv1sLs+D
14Uhoqd6C+DPCkQ39ZrQ9e+la+qyF8Gvn4qmJpOU4EGLnr6rEnQ5n05+FrIE
PiM6omu4hY5P/Y47XLYMFk4YFpLcV8Apd1NDZZ7oUIbiQKUPWl8iqfIIRKdl
nW37OgwdcSR/Xusq2jjlTTcNAXrDOmHnoBA9pBj/TVCOzgqsDT5Rjd4yZ3yR
KkEP92bxiX3o+rSV8L4BdO4xplnxEPp0yaGHTjK0OK6rnTuJvmNBy/KZRl9+
WuRnMoumuH8q/1mJ3rGt//vbK+jRumOs0DW0hFVs+f4mOs9Ie0mlQv8Ltf1N
fw==
       "]]},
     Annotation[#, "Charting`Private`Tag$14860#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      TagBox["x", HoldForm], HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 1.5}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8448731773584385`*^9, 3.8448732053302784`*^9}, 
   3.844873435013586*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"c96c1c7a-c499-46d4-97f9-5fa78d3e9b2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WaveletPsi", "[", 
    RowBox[{
     RowBox[{"HaarWavelet", "[", "]"}], ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "x", "]"}], ",", 
      RowBox[{"HoldForm", "[", "y", "]"}]}], "}"}]}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8448732431003857`*^9, 3.844873244483411*^9}, {
  3.8448733728197637`*^9, 3.844873415122941*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c4752929-5b36-42fd-9919-0e108904c16e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0X84FAYYB/DT+TW3LqnGagpdOUa2JHcVZ6RUfv+qLTlDqdNY8khF5wzR
Vnpcl/zItuQ6P0/kmW7mll87c0w7Ro07Yov5Fe4i0q09tff9Ps/7vM/nn/d9
n+c1DY32PbqMQCBceV3/9aALVl1qtUJMeBv5zF79WRU6JCLM/e8x9FHv3CZp
DzrKTLcmR4jmtAzxbJloPjnvYES9HPys4J0/OxL6wSXFhl1fNT4GOyQpqFG0
Xpzfk05aL+oGNxuFDVRrycCqTXP6bHYnOHtHfERIWhuYbdks8TBvAb9flTpY
RHkAVq/z/okb+QOYqT3vHnq5BFzGWxqVOaAXKMSLrpPF4Gsu5AdUL7QkiWI3
pS8Ab130Nk64VgTWelY8wcv7DuzLFl7ScUczjFleM/PfgmM/S2qsFRWA+7vK
Sl0d88GVrVoJTNdscPmxaPrmO5fASqMCvsIjA7yrTboqR3kRLLWxnCQ5p4J7
p1tdh+6zwccDzU0CdRLB86KUBYn/ObBRCkNYMRULFozkZ5g6xICjc5W/UNdE
gyusWB8r94eD88b2SavbjoAfJ4rt2Bp+YFsTliMvyglMmygReWVTGG/0jEGl
syh+5ofAAZfEVHn/MfDY1n9KNtLjwIHeIpMyThJ4nPeUr0figsuIMQ6M7ptg
W6eglleLArCbWP28Iu0umBSgCIj7sg5sFZtfz+U2gk343bmcLAlYQizPKlxq
ByvC009Ypz0E3zuSYVjo0oX3dwvs/ZR/gPclk1+2xz0Cc3a7dITa9IErxUkZ
WbH94IEd9bsb7svB3jeG66mfKsAPVHr0zHm0tDyw01lj4H+LawfMNR210bdX
vbCnk9CZe36N3KaPPlZ2Uma5Fu1gsGKnKQU91u+nR6ahc4pvPFo4gFY5mcV3
nUb79Ja+V5GHpi26rs5zGwRvWD+wMl2FJlywZ+6lDYE7jsdVr7o+DPbkNjkl
TvwFHuyxM5FaPwV/fueKNjVjBKy8qsc40T4Kpot4lXtJY2BWlK6Fbfg4WLir
YJbInwC7jQb1xfhP4j7euubBZVPgqiriFV9/dMpvY4GNRejxfuaP5zvQAeOy
Ddvm0GZRoVYHXqLnz8R/cPf1HwlvI68V39pFRDe/0LaQaKHLdngK/XTRWed5
dgo9NHNpo/PzFeg9jpESjgHail3luXwN+gXhk8OUtWiuZnCsLwU9H2Zo93Az
OrixU+VlgbZMdjnjsQXdoKaec6OhZxZm2Y7uaO/pjK8tY9Fkec2tZU1oQiLH
n35qGrwoCBY+MZgBf5ErvGzQgK79MF13ZdQs+N39MVbJZCW4x7pTdrYOXVrA
oAwHq8CHhNtXGr9Cn0/9ntNX8hwsGDHOI7vPgVNupobIPdEhvhObKnzQhnV1
lR4H0WmZh1u+CUWHb8+Z1juLNklZ7abDR7+kJSzvEaB7J4Z+55eiMw9WH9lz
F/3K0vd0ah2672FmAVGGrk2bC5N1o6/tZFoU9qIPFG255yxHi+LbWzmj6OvW
dpk+4+hTT/L9TafQVPeTip+VaE2NrttX59ADNTtZIQvoOlahzUdL6OwNJJVa
jf4X252cRA==
       "]]},
     Annotation[#, "Charting`Private`Tag$14515#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      TagBox["x", HoldForm], HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8448732294491944`*^9, 3.844873245480524*^9}, 
   3.8448734167618275`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"30684030-a60d-46ed-9508-70cd5462f984"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WaveletPsi", "[", 
    RowBox[{
     RowBox[{"HaarWavelet", "[", "]"}], ",", 
     RowBox[{"2", "*", "x"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "x", "]"}], ",", 
      RowBox[{"HoldForm", "[", "y", "]"}]}], "}"}]}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.84487372529818*^9, 3.8448737267702665`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"46afdf1f-50bd-4617-bf65-7b28e7817a07"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0mtUEwQUB/DJwwfL8VDDVHTYjEkgKSFMxCGKIKK80UodAr4mDkTiIIJj
xtOTYYyJMMQUmeMhg9CCnQUhjyAGogNBg23IEmggDzchEClPdu895557fh/+
/0/XPDjc96gOgUD4/t99dw9esOqYm1PUEN6PfMLN6JUWHXQ8xPOFGn3UO6de
2oVmrV14P1uE5jT282wZaAGJv/94tRw8lrfoj7a4XnBRoWnHN3XPwE4JCirL
oRv7u1KJq8Wd4IblIcoKfRlYu27SiM1uB2dtiTkelNwCZls2NO21aAR/9GNS
XwGlFjy30vsX7qmfwYz5U57Bl4vAJbzZIZkTepqim+L6shCcuYNUS/VCNyVQ
7EaNhOBNM95mcZkFYP2xwhEe/wewL1t0aYEnmm7G9JqYugGO+jKhrlKcB+7t
KCl23ZYLLmvWj2O4ZoHvHgunfXLnElizPE+g2JsG3toiXZKtSQFLbSxfEl2S
wN3jza79VWzwiUALcuCCePCUOHG6yT8WvDyRLiodjQILB3PTzJ0iweE5mt+o
y8LBpVbMjRqPUDBfvVta0XII/Cy+xo49zw9sS2Zu47GcwQ4jRWKvLAr9P43R
qTQmxc/iADjgUg1V3nsMrN70V9HHtGhwoLeYXMJJAA/zBgQGRC64RDfSid55
HWzrfLDx7YwQ7F4z97o0uRxMDFAEREdIwFZRudVcbh2YLOjM4WQ0gTX+tVdN
3FvATbp3M/JnW8EpcVWxsTfawLu0DcE+2x+CBRulT7ZmoPVZjz2o/ehVszKL
kEn0ikamzkP99v9dI7isjhg2RG8KCFMsWoH2UJ2W7NyADj4bns12QZOHz3MC
VWhFaOpJ6+RHmO9LdR5UPQbfO5Rmmr+jA6zuFNr7aZ6Ad18kvWmNfgrm7NzR
FmzTAy6rSUjLiOoFK7dU73xQJQd7X1NVU79QgGu1BrT0KbT0bmC7yzzlexMI
lUoLvW3z0beX/G1PI6LTd/1+6nMjdOw5/g2bZehjJWEyyxVoJxNDR3MKmuqq
ZK1aj14aU37LdANa3etnQHJAZxdeezq9B53Yc3Lxa290hKHj9vEAtNvXvcIB
BlrrvDam4yzap7v4w1I++kThtQvLbqITYpNexAnQpasYP+0pRxscMQkcakTX
D8XwKBNohxnXpXz3PvCa1UrjVC2acMGe4ebQD247EV2x5KoKvI9b7xw/8ie4
r8uOLLUeAB+58918atogWHPFgH6ydQhME/PK3IhqMJO1cL1t6DBYtDXvla5g
BPt5Kxv6dEbBXL3DUb6UMTBJfv+WTj2aEM/xp50ZB88ID4uem0yAT+eILps8
QFd+mrrQmPUK/IFHpNVFkgbcZd0uOydBF+fRKarDWvAB0WZjs7fo80k3OT1F
r8HCQTM+yXMS/+N6UpB8HzrId2RdqQ/aVCIp27sfnZz+VeO3wejQzdnjBufQ
5MSl7gsE6DcOcYu7hOjukf7HgmJ0+v6KQ7vK0W8tfc8mSdA9j9LzdGXoyuTJ
EFknOtORsT6/G72nYMM9FzlaHNPazBlCX7W2S/cZRp95nutvPoqmeoYpftWg
9eZ13L4yiVbed2QGTaMlzHybz2bRWWuI2rk59D/bCI+5
       "]]},
     Annotation[#, "Charting`Private`Tag$15502#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      TagBox["x", HoldForm], HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844873728788849*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9e86ac94-2bdd-46a8-9d69-654726a28186"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WaveletPsi", "[", 
    RowBox[{
     RowBox[{"HaarWavelet", "[", "]"}], ",", 
     RowBox[{
      RowBox[{"2", "*", "x"}], "-", "1"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "x", "]"}], ",", 
      RowBox[{"HoldForm", "[", "y", "]"}]}], "}"}]}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844873747466226*^9, 3.84487374773822*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"673c860c-c494-4c7e-b120-8f867dcee923"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0Ws0FHgYBvDJ1CRKUtKFUAoT6WzUuKXSMrtN1q17LhklKW2xUhHT4tDG
WJNyibMRCRmRzbYTm1vasCYshRkiy6JyGSO32e0c/Z/nnPc85/fl/fJoe5x1
PC5HoVBu/H+f++gVg0aZTFxKmY1o2FZ5RAK7e7FZPf3wcfukippm2HetfFEi
H+ZUdcVvcYMzlZIPeJWIiD+mLmitC2onzr6v1vhj+Rtiy1Cxni+jBf+bIxXX
PGkirlzB7iic10AsWS9VDgmpJ75lFujlHvGSOIReWb1Xt4p4ZUF4Z4bOM2LZ
avunPJ/HxG60cZZHdDbxgxNnTTfcu0acSz1vadWUYvXFzFLZWF7EQ2LFfeJ9
Ad8LiA38b5fweOXEWplNSZy4auJq6oO49OlaYrFnpLdhhJD4kUuUWrp1I3F/
U9Y2p9G/ib+5qjRVG/CamLPbus7DqI348GYN1nVT2Fhd+qLIGu4Zya6UPwiz
0lWe5oXCK+Te5kwI4fzS0Kg4/3biazmH5wuuwOxbxuHvIuHlZ3tDGSlw0Br7
QFElzAzW9KKriYg7zEp2l/0GP/7FPbe4HI6hUZfxa2GLV7ZdyZ1wgreQ88MC
MbF9QneJ3iFYdyZigyYbnmHrx6iegXONfF3kOLD8c+lkaxYsNkhivyqAf42z
eFktgD1dOUlF9bB5xTq53DewCr3KO60b/pd7UpjwHn4mUTDljsM1D/bX75rT
MeuPVsUdunO30+C7Sz9tM1WEuTZ/+hgrwydyTzfQV8GWKovNtXXg/nYnBSUG
nHg/4fXEHliyY21gox/s0JKzPC8ZZkx+vSyZ2UmsuaZjSaQEplzZ5mbL6CKu
OxlQuPRmN7Edr2JH8OA74gST4Py70T3Enc0mWjWG/xA/U6xZmR4G37HyWHqp
FdagxQ8798CJNc+FRkNws9GxnSljsCpvIl9hCnYa42kFzun94tKfDxnGvqPB
UT1xdsnqMMdvfKHDV/C56PIogQt87F4MTS8Kpt+uSWNu7CMejVWw8q6FTZ/E
59sq9hOf8pXX3+I5QMy3SB2hZg4SM/uOtp13fk/cGb+6slPuA3FBATXG0RkO
+6t/f3kGPNDu9vvlOnjfQIOmsRRe6+thsGcKHr8QqP7w866zERWXpllQ4cpP
NP3qeXCumR3fSR6OuxxvIlaA3abX7RpbDNts96nmqMAGIQV2i1ThT5SdR3RW
wby5rv6OOvA4W81EuAF2La+XfKcP069aX9i7CS6T6V1iMuDhiZGQ7SzYfijq
J7o/rCQqSpOrgCnBHGfTc0PEk1mu/Lcqw8RnkvjRKmVw8cZI+SW+I8QLvz1v
cFVplLjZsL7hogDOSbXS6XaVEB/kb12iMQNfDr/DacseI87q1UhWYkmJw1LC
3UV2sLvj4Po8B1hNIMjfewCO4B6puu4Be25NHFK4CGuFLWPOz4SnGEGLmrPg
lsGuV5k5MPdAoYvNQ3iG7ugXLoDbhNxUagNcHCFlNzTBN8zd9NNb4D0Zmx7t
EsFPAmtfcPrgm4YmXIcB+Nzb287aH2A91mnxH6Pw3DmNd2OlcEeR+Sn3CVhw
Kt1o8zR8S1NRIpPB/wFcxqP/
       "]]},
     Annotation[#, "Charting`Private`Tag$15849#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      TagBox["x", HoldForm], HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8448737488415594`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"67eef12f-fcac-42bf-9369-802c50ad563e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%4", ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[5]:=",ExpressionUUID->"d2ea2508-d5b8-43ba-a0ac-b1f1a654e775"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0X84FAYYB/DT+TW3LqnGagpdOUa2JHcVZ6RUfv+qLTlDqdNY8khF5wzR
Vnpcl/zItuQ6P0/kmW7mll87c0w7Ro07Yov5Fe4i0q09tff9Ps/7vM/nn/d9
n+c1DY32PbqMQCBceV3/9aALVl1qtUJMeBv5zF79WRU6JCLM/e8x9FHv3CZp
DzrKTLcmR4jmtAzxbJloPjnvYES9HPys4J0/OxL6wSXFhl1fNT4GOyQpqFG0
Xpzfk05aL+oGNxuFDVRrycCqTXP6bHYnOHtHfERIWhuYbdks8TBvAb9flTpY
RHkAVq/z/okb+QOYqT3vHnq5BFzGWxqVOaAXKMSLrpPF4Gsu5AdUL7QkiWI3
pS8Ab130Nk64VgTWelY8wcv7DuzLFl7ScUczjFleM/PfgmM/S2qsFRWA+7vK
Sl0d88GVrVoJTNdscPmxaPrmO5fASqMCvsIjA7yrTboqR3kRLLWxnCQ5p4J7
p1tdh+6zwccDzU0CdRLB86KUBYn/ObBRCkNYMRULFozkZ5g6xICjc5W/UNdE
gyusWB8r94eD88b2SavbjoAfJ4rt2Bp+YFsTliMvyglMmygReWVTGG/0jEGl
syh+5ofAAZfEVHn/MfDY1n9KNtLjwIHeIpMyThJ4nPeUr0figsuIMQ6M7ptg
W6eglleLArCbWP28Iu0umBSgCIj7sg5sFZtfz+U2gk343bmcLAlYQizPKlxq
ByvC009Ypz0E3zuSYVjo0oX3dwvs/ZR/gPclk1+2xz0Cc3a7dITa9IErxUkZ
WbH94IEd9bsb7svB3jeG66mfKsAPVHr0zHm0tDyw01lj4H+LawfMNR210bdX
vbCnk9CZe36N3KaPPlZ2Uma5Fu1gsGKnKQU91u+nR6ahc4pvPFo4gFY5mcV3
nUb79Ja+V5GHpi26rs5zGwRvWD+wMl2FJlywZ+6lDYE7jsdVr7o+DPbkNjkl
TvwFHuyxM5FaPwV/fueKNjVjBKy8qsc40T4Kpot4lXtJY2BWlK6Fbfg4WLir
YJbInwC7jQb1xfhP4j7euubBZVPgqiriFV9/dMpvY4GNRejxfuaP5zvQAeOy
Ddvm0GZRoVYHXqLnz8R/cPf1HwlvI68V39pFRDe/0LaQaKHLdngK/XTRWed5
dgo9NHNpo/PzFeg9jpESjgHail3luXwN+gXhk8OUtWiuZnCsLwU9H2Zo93Az
OrixU+VlgbZMdjnjsQXdoKaec6OhZxZm2Y7uaO/pjK8tY9Fkec2tZU1oQiLH
n35qGrwoCBY+MZgBf5ErvGzQgK79MF13ZdQs+N39MVbJZCW4x7pTdrYOXVrA
oAwHq8CHhNtXGr9Cn0/9ntNX8hwsGDHOI7vPgVNupobIPdEhvhObKnzQhnV1
lR4H0WmZh1u+CUWHb8+Z1juLNklZ7abDR7+kJSzvEaB7J4Z+55eiMw9WH9lz
F/3K0vd0ah2672FmAVGGrk2bC5N1o6/tZFoU9qIPFG255yxHi+LbWzmj6OvW
dpk+4+hTT/L9TafQVPeTip+VaE2NrttX59ADNTtZIQvoOlahzUdL6OwNJJVa
jf4X252cRA==
       "]]},
     Annotation[#, "Charting`Private`Tag$11977#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844873255257721*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"81174631-730b-4b91-89f8-b297a3c3fbf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%5", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "x", "]"}], ",", 
      RowBox[{"HoldForm", "[", "y", "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"GrayLevel", "[", "0", "]"}], "}"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"0c7a1c43-f06f-4c9a-a2c7-db2b64d240dd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0X84FAYYB/DT+TW3LqnGagpdOUa2JHcVZ6RUfv+qLTlDqdNY8khF5wzR
Vnpcl/zItuQ6P0/kmW7mll87c0w7Ro07Yov5Fe4i0q09tff9Ps/7vM/nn/d9
n+c1DY32PbqMQCBceV3/9aALVl1qtUJMeBv5zF79WRU6JCLM/e8x9FHv3CZp
DzrKTLcmR4jmtAzxbJloPjnvYES9HPys4J0/OxL6wSXFhl1fNT4GOyQpqFG0
Xpzfk05aL+oGNxuFDVRrycCqTXP6bHYnOHtHfERIWhuYbdks8TBvAb9flTpY
RHkAVq/z/okb+QOYqT3vHnq5BFzGWxqVOaAXKMSLrpPF4Gsu5AdUL7QkiWI3
pS8Ab130Nk64VgTWelY8wcv7DuzLFl7ScUczjFleM/PfgmM/S2qsFRWA+7vK
Sl0d88GVrVoJTNdscPmxaPrmO5fASqMCvsIjA7yrTboqR3kRLLWxnCQ5p4J7
p1tdh+6zwccDzU0CdRLB86KUBYn/ObBRCkNYMRULFozkZ5g6xICjc5W/UNdE
gyusWB8r94eD88b2SavbjoAfJ4rt2Bp+YFsTliMvyglMmygReWVTGG/0jEGl
syh+5ofAAZfEVHn/MfDY1n9KNtLjwIHeIpMyThJ4nPeUr0figsuIMQ6M7ptg
W6eglleLArCbWP28Iu0umBSgCIj7sg5sFZtfz+U2gk343bmcLAlYQizPKlxq
ByvC009Ypz0E3zuSYVjo0oX3dwvs/ZR/gPclk1+2xz0Cc3a7dITa9IErxUkZ
WbH94IEd9bsb7svB3jeG66mfKsAPVHr0zHm0tDyw01lj4H+LawfMNR210bdX
vbCnk9CZe36N3KaPPlZ2Uma5Fu1gsGKnKQU91u+nR6ahc4pvPFo4gFY5mcV3
nUb79Ja+V5GHpi26rs5zGwRvWD+wMl2FJlywZ+6lDYE7jsdVr7o+DPbkNjkl
TvwFHuyxM5FaPwV/fueKNjVjBKy8qsc40T4Kpot4lXtJY2BWlK6Fbfg4WLir
YJbInwC7jQb1xfhP4j7euubBZVPgqiriFV9/dMpvY4GNRejxfuaP5zvQAeOy
Ddvm0GZRoVYHXqLnz8R/cPf1HwlvI68V39pFRDe/0LaQaKHLdngK/XTRWed5
dgo9NHNpo/PzFeg9jpESjgHail3luXwN+gXhk8OUtWiuZnCsLwU9H2Zo93Az
OrixU+VlgbZMdjnjsQXdoKaec6OhZxZm2Y7uaO/pjK8tY9Fkec2tZU1oQiLH
n35qGrwoCBY+MZgBf5ErvGzQgK79MF13ZdQs+N39MVbJZCW4x7pTdrYOXVrA
oAwHq8CHhNtXGr9Cn0/9ntNX8hwsGDHOI7vPgVNupobIPdEhvhObKnzQhnV1
lR4H0WmZh1u+CUWHb8+Z1juLNklZ7abDR7+kJSzvEaB7J4Z+55eiMw9WH9lz
F/3K0vd0ah2672FmAVGGrk2bC5N1o6/tZFoU9qIPFG255yxHi+LbWzmj6OvW
dpk+4+hTT/L9TafQVPeTip+VaE2NrttX59ADNTtZIQvoOlahzUdL6OwNJJVa
jf4X252cRA==
       "]]},
     Annotation[#, "Charting`Private`Tag$11977#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["x", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8448732994812546`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b80873c1-0121-4c4e-97aa-a1a9d11f1f21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%6", ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<DefaultBoundaryStyle\>\"", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"\"\<DefaultGraphicsInteraction\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<Version\>\"", "\[Rule]", "1.2`"}], ",", 
         RowBox[{"\"\<TrackMousePosition\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], ",", 
         RowBox[{"\"\<Effects\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<Highlight\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<ratio\>\"", "\[Rule]", "2"}], "}"}]}], ",", 
            RowBox[{"\"\<HighlightPoint\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<ratio\>\"", "\[Rule]", "2"}], "}"}]}], ",", 
            RowBox[{"\"\<Droplines\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\"\<freeformCursorMode\>\"", "\[Rule]", "True"}], ",", 
               RowBox[{"\"\<placement\>\"", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"\"\<x\>\"", "\[Rule]", "\"\<All\>\""}], ",", 
                  RowBox[{"\"\<y\>\"", "\[Rule]", "\"\<None\>\""}]}], 
                 "}"}]}]}], "}"}]}]}], "}"}]}]}], "}"}]}], ",", 
      RowBox[{"\"\<DefaultMeshStyle\>\"", "\[Rule]", 
       RowBox[{"AbsolutePointSize", "[", "6", "]"}]}], ",", 
      RowBox[{"\"\<ScalingFunctions\>\"", "\[Rule]", "None"}], ",", 
      RowBox[{"\"\<CoordinatesToolOptions\>\"", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<DisplayFunction\>\"", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Identity", "[", "#1", "]"}], "&"}], ")"}], "[", 
               RowBox[{
               "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Identity", "[", "#1", "]"}], "&"}], ")"}], "[", 
               RowBox[{
               "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "]"}]}], "}"}], "&"}], ")"}]}], ",", 
         RowBox[{"\"\<CopiedValueFunction\>\"", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Identity", "[", "#1", "]"}], "&"}], ")"}], "[", 
               RowBox[{
               "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Identity", "[", "#1", "]"}], "&"}], ")"}], "[", 
               RowBox[{
               "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "]"}]}], "}"}], "&"}], ")"}]}]}], "}"}]}]}], "}"}]}]}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[7]:=",ExpressionUUID->"78fa6e26-d6c4-4be6-911b-70f92f89b44a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0X84FAYYB/DT+TW3LqnGagpdOUa2JHcVZ6RUfv+qLTlDqdNY8khF5wzR
Vnpcl/zItuQ6P0/kmW7mll87c0w7Ro07Yov5Fe4i0q09tff9Ps/7vM/nn/d9
n+c1DY32PbqMQCBceV3/9aALVl1qtUJMeBv5zF79WRU6JCLM/e8x9FHv3CZp
DzrKTLcmR4jmtAzxbJloPjnvYES9HPys4J0/OxL6wSXFhl1fNT4GOyQpqFG0
Xpzfk05aL+oGNxuFDVRrycCqTXP6bHYnOHtHfERIWhuYbdks8TBvAb9flTpY
RHkAVq/z/okb+QOYqT3vHnq5BFzGWxqVOaAXKMSLrpPF4Gsu5AdUL7QkiWI3
pS8Ab130Nk64VgTWelY8wcv7DuzLFl7ScUczjFleM/PfgmM/S2qsFRWA+7vK
Sl0d88GVrVoJTNdscPmxaPrmO5fASqMCvsIjA7yrTboqR3kRLLWxnCQ5p4J7
p1tdh+6zwccDzU0CdRLB86KUBYn/ObBRCkNYMRULFozkZ5g6xICjc5W/UNdE
gyusWB8r94eD88b2SavbjoAfJ4rt2Bp+YFsTliMvyglMmygReWVTGG/0jEGl
syh+5ofAAZfEVHn/MfDY1n9KNtLjwIHeIpMyThJ4nPeUr0figsuIMQ6M7ptg
W6eglleLArCbWP28Iu0umBSgCIj7sg5sFZtfz+U2gk343bmcLAlYQizPKlxq
ByvC009Ypz0E3zuSYVjo0oX3dwvs/ZR/gPclk1+2xz0Cc3a7dITa9IErxUkZ
WbH94IEd9bsb7svB3jeG66mfKsAPVHr0zHm0tDyw01lj4H+LawfMNR210bdX
vbCnk9CZe36N3KaPPlZ2Uma5Fu1gsGKnKQU91u+nR6ahc4pvPFo4gFY5mcV3
nUb79Ja+V5GHpi26rs5zGwRvWD+wMl2FJlywZ+6lDYE7jsdVr7o+DPbkNjkl
TvwFHuyxM5FaPwV/fueKNjVjBKy8qsc40T4Kpot4lXtJY2BWlK6Fbfg4WLir
YJbInwC7jQb1xfhP4j7euubBZVPgqiriFV9/dMpvY4GNRejxfuaP5zvQAeOy
Ddvm0GZRoVYHXqLnz8R/cPf1HwlvI68V39pFRDe/0LaQaKHLdngK/XTRWed5
dgo9NHNpo/PzFeg9jpESjgHail3luXwN+gXhk8OUtWiuZnCsLwU9H2Zo93Az
OrixU+VlgbZMdjnjsQXdoKaec6OhZxZm2Y7uaO/pjK8tY9Fkec2tZU1oQiLH
n35qGrwoCBY+MZgBf5ErvGzQgK79MF13ZdQs+N39MVbJZCW4x7pTdrYOXVrA
oAwHq8CHhNtXGr9Cn0/9ntNX8hwsGDHOI7vPgVNupobIPdEhvhObKnzQhnV1
lR4H0WmZh1u+CUWHb8+Z1juLNklZ7abDR7+kJSzvEaB7J4Z+55eiMw9WH9lz
F/3K0vd0ah2672FmAVGGrk2bC5N1o6/tZFoU9qIPFG255yxHi+LbWzmj6OvW
dpk+4+hTT/L9TafQVPeTip+VaE2NrttX59ADNTtZIQvoOlahzUdL6OwNJJVa
jf4X252cRA==
       "]]},
     Annotation[#, "Charting`Private`Tag$11977#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["x", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["y", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{-0.5, 1.5}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8448733247536554`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e52ddeda-292b-428a-a0fa-ba080998c2ed"]
}, Open  ]]
},
WindowSize->{933, 1140},
WindowMargins->{{82, Automatic}, {Automatic, 98}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cf37402-a8bb-4545-a63b-7b6654f05a67"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 745, 18, 50, "Input",ExpressionUUID->"524aa242-69b3-4293-aec7-ef6328080a64"],
Cell[1328, 42, 3412, 79, 254, "Output",ExpressionUUID->"c96c1c7a-c499-46d4-97f9-5fa78d3e9b2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4777, 126, 741, 18, 50, "Input",ExpressionUUID->"c4752929-5b36-42fd-9919-0e108904c16e"],
Cell[5521, 146, 3542, 81, 249, "Output",ExpressionUUID->"30684030-a60d-46ed-9508-70cd5462f984"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9100, 232, 716, 18, 50, "Input",ExpressionUUID->"46afdf1f-50bd-4617-bf65-7b28e7817a07"],
Cell[9819, 252, 3521, 80, 249, "Output",ExpressionUUID->"9e86ac94-2bdd-46a8-9d69-654726a28186"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13377, 337, 741, 19, 50, "Input",ExpressionUUID->"673c860c-c494-4c7e-b120-8f867dcee923"],
Cell[14121, 358, 3503, 80, 272, "Output",ExpressionUUID->"67eef12f-fcac-42bf-9369-802c50ad563e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17661, 443, 222, 5, 29, "Input",ExpressionUUID->"d2ea2508-d5b8-43ba-a0ac-b1f1a654e775"],
Cell[17886, 450, 3355, 75, 239, "Output",ExpressionUUID->"81174631-730b-4b91-89f8-b297a3c3fbf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21278, 530, 511, 13, 29, "Input",ExpressionUUID->"0c7a1c43-f06f-4c9a-a2c7-db2b64d240dd"],
Cell[21792, 545, 3519, 82, 249, "Output",ExpressionUUID->"b80873c1-0121-4c4e-97aa-a1a9d11f1f21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25348, 632, 3309, 79, 170, "Input",ExpressionUUID->"78fa6e26-d6c4-4be6-911b-70f92f89b44a"],
Cell[28660, 713, 3519, 82, 249, "Output",ExpressionUUID->"e52ddeda-292b-428a-a0fa-ba080998c2ed"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/haarbasis.m <==
figure(1)
[phi1,psi1,xval1] = wavefun('haar',0);
xval=[-10,xval1,10]; phi=[0,phi1,0]; psi=[0,psi1,0];

figure(2)
subplot(3,4,1)
plot(xval,phi,'r');
axis([-0.1 1.1 -1.2 1.2]); ylabel('y'); grid on; title('Haar \phi')

subplot(3,4,2)
plot(xval, psi,'b')
axis([-0.1 1.1 -1.2 1.2]); grid on; title('Haar \psi')

subplot(3,4,5)
plot(xval/2,psi,'m');
axis([-0.1 1.1 -1.2 1.2]); ylabel('y'); grid on; title('\psi_{1,0}')

subplot(3,4,6)
plot(xval/2+0.5, psi,'m')
axis([-0.1 1.1 -1.2 1.2]); grid on; title('\psi_{1,1}')

subplot(3,4,9)
plot(xval/4,psi,'k');
axis([-0.1 1.1 -1.2 1.2])
ylabel('y'); xlabel('x'); grid on; title('\psi_{2,0}')

subplot(3,4,10)
plot(xval/4+0.25, psi,'k')
axis([-0.1 1.1 -1.2 1.2]); grid on; xlabel('x'); grid on; title('\psi_{2,1}')

subplot(3,4,11)
plot(xval/4+0.5, psi,'k')
axis([-0.1 1.1 -1.2 1.2]); grid on; xlabel('x'); grid on; title('\psi_{2,2}')

subplot(3,4,12)
plot(xval/4+0.75, psi,'k')
axis([-0.1 1.1 -1.2 1.2]); grid on; xlabel('x'); grid on; title('\psi_{2,3}')



==> Figures/walsh_basis_example.m <==
%%%%% walsh function example
close all
%syms s

l = 3;
d = 2^l;
hadamardMatrix = hadamard(d);
HadIdx = 0:d-1;                          % Hadamard index
M = log2(d)+1;
binHadIdx = fliplr(dec2bin(HadIdx,M))-'0'; % Bit reversing of the binary index
binSeqIdx = zeros(d,M-1);                  % Pre-allocate memory
for k = M:-1:2
    % Binary sequency index 
    binSeqIdx(:,k) = xor(binHadIdx(:,k),binHadIdx(:,k-1));
end
SeqIdx = binSeqIdx*pow2((M-1:-1:0)');    % Binary to integer sequency index
walshMatrix = hadamardMatrix(SeqIdx+1,:);
s = linspace(0,1,9);

syms x

subplot(4,4,1)
for i =1:8
y = piecewise(x>s(i)&x<s(i+1),walshMatrix(1,i));
fplot(y,'r')
axis([-0.01 1.01 -1.1 1.1]); ylabel('y'); grid on; title('W(1,1)')
hold on
end

subplot(4,4,2)
for i =1:8
y = piecewise(x>s(i)&x<s(i+1),walshMatrix(2,i));
fplot(y,'r')
axis([-0.01 1.01 -1.1 1.1]); grid on; title('W(1,2)')
hold on
end

subplot(4,4,5)
for i =1:8
y = piecewise(x>s(i)&x<s(i+1),walshMatrix(1,i));
fplot(y,'r')
axis([-0.01 1.01 -1.1 1.1]); ylabel('y');grid on; title('W(2,1)')
hold on
end

for j = 1:3
    subplot(4,4,5+j)
    for i =1:8
        y = piecewise(x>s(i)&x<s(i+1),walshMatrix(j+1,i));
        fplot(y,'r')
        axis([-0.01 1.01 -1.1 1.1]);grid on; title('W(2,1)')
        hold on
    end
end

subplot(4,4,9)
for i =1:8
y = piecewise(x>s(i)&x<s(i+1),walshMatrix(1,i));
fplot(y,'r')
axis([-0.01 1.01 -1.1 1.1]); ylabel('y');grid on; title('W(3,1)')
hold on
end

for j = 1:3
    subplot(4,4,9+j)
    for i =1:8
        y = piecewise(x>s(i)&x<s(i+1),walshMatrix(j+1,i));
        fplot(y,'r')
        axis([-0.01 1.01 -1.1 1.1]);grid on; title('W(3,1)')
        hold on
    end
end

subplot(4,4,13)
for i =1:8
y = piecewise(x>s(i)&x<s(i+1),walshMatrix(5,i));
fplot(y,'r')
axis([-0.01 1.01 -1.1 1.1]); ylabel('y');grid on; title('W(3,5)')
hold on
end


for j = 1:3
    subplot(4,4,13+j)
    for i =1:8
        y = piecewise(x>s(i)&x<s(i+1),walshMatrix(j+5,i));
        fplot(y,'r')
        axis([-0.01 1.01 -1.1 1.1]);grid on; title('W(3,1)')
        hold on
    end
end

